Combining the $\Delta$-Self-Consistent-Field and GW Methods for Predicting Core Electron Binding Energies in Periodic Solids

For the computational prediction of core electron binding energies in solids, two distinct kinds of modelling strategies have been pursued: the $\Delta$-Self-Consistent-Field method based on density functional theory (DFT), and the GW method. In this study, we examine the formal relationship between these two approaches, and establish a link between them. The link arises from the equivalence, in DFT, between the total energy difference result for the first ionization energy, and the eigenvalue of the highest occupied state, in the limit of infinite supercell size. This link allows us to introduce a new formalism, which highlights how in DFT - even if the total energy difference method is used to calculate core electron binding energies - the accuracy of the results still implicitly depends on the accuracy of the eigenvalue at the valence band maximum in insulators, or at the Fermi level in metals. We examine, whether incorporating a quasiparticle correction for this eigenvalue from GW theory improves the accuracy of the calculated core electron binding energies, and find that the inclusion of vertex corrections is required for achieving quantitative agreement with experiment.

==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/BeO_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	4	0.6299605249474	-4,906.497370572	-4,894.483218384	12.014152188	11.10187492	0.9122772680005
2x2x1	16	0.3968502629921	-19,625.78245104	-19,614.34357679	11.438874244	11.09426071	0.3446135340024
3x3x2	72	0.2403749283846	-88,313.95633416	-88,302.95085273	11.005481431	10.86539247	0.1400889609988
4x4x3	196	0.1721530188697	-235,501.3928802	-235,490.5104379	10.882442323	10.78775809	0.09468423299621
5x5x3	300	0.1493801582186	-367,970.0140899	-367,959.1615878	10.85250207898	10.77102798	0.08147409898207
6x6x3	432	0.1322834209973	-529,876.1003887	-529,865.2657965	10.83459219593	10.7619557	0.07263649592623
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/BeO_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	4	0.6299605249474	-4,911.365646886	-4,898.763109926	12.60253696	11.68848602	0.9140509400002	0.9122772680005
2x2x1	16	0.3968502629921	-19,644.99198243	-19,632.96131545	12.030666978	11.6826878	0.3479791780002	0.3446135340024
3x3x2	72	0.2403749283846	-88,401.06965219	-88,389.49411173	11.575540458	11.43261106	0.1429293979977	0.1400889609988
4x4x3	196	0.1721530188697	-235,732.8086268	-235,721.3614199	11.447206857	11.35001653	0.097190327003	0.09468423299621
5x5x3	300	0.1493801582186	-368,331.2710966	-368,319.8553294	11.41576718097	11.33223224	0.0835349409662	0.08147409898207
6x6x3	432	0.1322834209973	-530,396.0467609	-530,384.6498917	11.39686915802	11.32258548	0.074283678023	0.07263649592623
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Be_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	2	0.7937005259841	-803.816258007	-793.509542567	10.30671544	8.95031962	1.35639582
2x2x1	8	0.5	-3,215.263200647	-3,205.725147493	9.538053154	8.94937462	0.588678534
3x3x2	36	0.3028534321387	-14,468.22829368	-14,459.31292137	8.915372313	8.77603359	0.1393387230003
4x4x3	96	0.2183951161841	-38,581.89016175	-38,573.05920029	8.830961467	8.77331076	0.05765070699973
5x5x3	150	0.1882072057762	-60,284.20100945	-60,275.42873415	8.772275292002	8.70539834	0.06687695200172
6x6x4	288	0.1514267160693	-115,745.6084423	-115,736.8082706	8.800171657014	8.77127468	0.02889697701429
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Be_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	2	0.7937005259841	-805.006551225	-794.487115128	10.519436097	9.12347862	1.395957477	1.35639582
2x2x1	8	0.5	-3,220.002110229	-3,210.254033073	9.748077156	9.12429384	0.6237833160004	0.588678534
3x3x2	36	0.3028534321387	-14,489.03756654	-14,479.90254423	9.135022307	8.97883989	0.1561824170003	0.1393387230003
4x4x3	96	0.2183951161841	-38,637.20999645	-38,628.15893016	9.051066284002	8.98048881	0.07057747400244	0.05765070699973
5x5x3	150	0.1882072057762	-60,370.56461857	-60,361.59486219	8.969756382998	8.90908544	0.06067094299773	0.06687695200172
6x6x4	288	0.1514267160693	-115,911.3610364	-115,902.3514048	9.009631563007	8.97529805	0.03433351300713	0.02889697701429
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Data_all_materials_SCAN.qti_ <==
<?xml version="1.0" encoding="UTF-8"?>
<!DOCTYPE qti>
<qti app="QtiPlot" version="1.0.0-rc14" dpi="96" arch="Gnu64" script="Python" windows="21" expand="1">
	<window type="1" name="Li" date="2459563.4981102" x="8" y="6" w="970" h="231">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="1" format="" plot="6" width="56" stat="0" data="1x1x1;2x2x2;3x3x3;4x4x4;5x5x5;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="1;8;27;64;125;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="1;0.5;0.333333333333333;0.25;0.2;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="116" stat="0" data="-410.236347432;-3281.672303798;-11074.636150487;-26250.433150081;-51269.95287867;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="121" stat="0" data="-404.152960926;-3275.812134505;-11068.956148756;-26244.78958207;-51264.328079075;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="111" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="6.08338650600001;5.86016929300013;5.68000173099972;5.64356801100075;5.62479959500342;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="82" stat="0" data="6.01376891;5.85943579;5.68569431;5.64653606;5.633827;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="164" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="0.0696175960000112;0.000733503000126312;-0.00569257900027953;-0.00296804899924741;-0.00902740499657639;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="157" stat="0" data="0.0930172740000463;0.00687793200012621;-0.00277040600006817;-0.00416561299755713;-0.00217155400185209;"/>
		</tab>
	</window>
	<window type="1" name="Be" date="2459563.5905366" x="8" y="242" w="970" h="260">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="54" stat="0" data="1x1x1;2x2x1;3x3x2;4x4x3;5x5x3;6x6x4;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="2;8;36;96;150;288;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.7937005259841;0.5;0.30285343213869;0.218395116184075;0.188207205776206;0.151426716069345;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="118" stat="0" data="-805.006551225;-3220.002110229;-14489.037566538;-38637.209996446;-60370.564618574;-115911.361036386;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="119" stat="0" data="-794.487115128;-3210.254033073;-14479.902544231;-38628.158930162;-60361.594862191;-115902.351404823;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="112" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="10.5194360969999;9.74807715600036;9.13502230700033;9.05106628400245;8.96975638299773;9.00963156300713;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="83" stat="0" data="9.12347862;9.12429384;8.97883989;8.98048881;8.90908544;8.97529805;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="165" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="1.39595747699993;0.623783316000363;0.156182417000327;0.0705774740024445;0.0606709429977297;0.0343335130071338;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="157" stat="0" data="1.35639581999995;0.588678533999953;0.139338723000261;0.0576507069997252;0.0668769520017225;0.0288969770142895;"/>
		</tab>
	</window>
	<window type="1" name="Na" date="2459563.5988394" x="986" y="5" w="1018" h="228">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="54" stat="0" data="1x1x1;2x2x2;3x3x3;4x4x4;5x5x5;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="1;8;27;64;125;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="1;0.5;0.333333333333333;0.25;0.2;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="123" stat="0" data="-8845.78759788;-70764.745359742;-238827.85149489;-566108.615898171;-1105679.60112519;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="116" stat="0" data="-8841.742781449;-70761.015166386;-238824.288132845;-566105.102940352;-1105676.09572103;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="115" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="4.04481643100007;3.73019335599383;3.56336204500985;3.51295781892259;3.5054041610565;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="83" stat="0" data="3.90228388;3.71434382;3.55363891;3.51020096;3.49991611;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="164" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="0.142532551000072;0.0158495359938335;0.00972313500985322;0.00275685892258659;0.00548805105650363;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="197" stat="0" data="0.161025127000014;0.0166016619995815;0.00948399099267982;0.00214725497690527;0.00402865006299313;"/>
		</tab>
	</window>
	<window type="1" name="Mg" date="2459563.6050486" x="10" y="504" w="968" h="257">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="54" stat="0" data="1x1x1;2x2x1;3x3x2;4x4x3;5x5x3;6x6x4;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="2;8;36;96;150;288;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.7937005259841;0.5;0.30285343213869;0.218395116184075;0.188207205776206;0.151426716069345;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="119" stat="0" data="-10909.557253919;-43637.926872377;-196371.252498583;-523657.390681092;-818214.919178812;-1570973.03826053;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="118" stat="0" data="-10904.342374088;-43632.993934618;-196366.616137064;-523652.84362875;-818210.390811278;-1570968.5274589;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="112" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="5.21487983099905;4.93293775899656;4.63636151899118;4.547052341979;4.52836753393058;4.51080162497237;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="82" stat="0" data="4.85629478;4.84304844;4.61389018;4.53447144;4.51696996;4.50231151;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="163" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="0.358585050999053;0.0898893189965593;0.0224713389911795;0.0125809019789971;0.0113975739305774;0.00849011497237306;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="156" stat="0" data="0.348739173999677;0.0870891460007917;0.0236109450153688;0.0141188209758791;0.0102630680221791;0.007764200214182;"/>
		</tab>
	</window>
	<window type="1" name="Graphite" date="2459563.6131139" x="7" y="928" w="972" h="286">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="56" stat="0" data="1x1x1;2x2x2;3x3x3;4x4x4;2x2x1;4x4x2;6x6x3;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="4;32;108;256;16;128;432;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.629960524947437;0.314980262473718;0.209986841649146;0.157490131236859;0.39685026299205;0.198425131496025;0.13228342099735;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="122" stat="0" data="-4150.802865729;-33205.295464714;-112066.235649776;-265637.071921127;-16602.929652975;-132819.0665975;-448261.833041415;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="118" stat="0" data="-4142.107195301;-33197.83195;-112059.128014866;-265630.141896986;-16595.110616735;-132812.0010095;-448254.955734448;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="112" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="8.69567042800008;7.46351471399976;7.10763491000398;6.93002414098009;7.81903623999824;7.06558799999766;6.87730696704239;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="86" stat="0" data="6.85118259;6.77615435;6.7550746;6.73846302;6.84029236;6.7521523;6.73392892;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="157" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="1.84448783800009;0.687360363999757;0.35256031000398;0.191561120980094;0.97874387999824;0.313435699997661;0.143378047042386;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="157" stat="0" data="1.87188170199988;0.676541085001253;0.346609251996547;0.188527145963597;0.969144757001525;0.308692670994732;0.140405349003181;"/>
		</tab>
	</window>
	<window type="1" name="BeO" date="2459563.6537159" x="986" y="231" w="1017" h="258">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="54" stat="0" data="1x1x1;2x2x1;3x3x2;4x4x3;5x5x3;6x6x3;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="4;16;72;196;300;432;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.629960524947437;0.39685026299205;0.240374928384568;0.172153018869659;0.149380158218572;0.13228342099735;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="123" stat="0" data="-4911.365646886;-19644.991982433;-88401.069652186;-235732.808626787;-368331.271096578;-530396.046760908;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="118" stat="0" data="-4898.763109926;-19632.961315455;-88389.494111728;-235721.36141993;-368319.855329397;-530384.64989175;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="113" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="12.6025369600002;12.0306669780002;11.5755404579977;11.447206857003;11.4157671809662;11.396869158023;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="85" stat="0" data="11.68848602;11.6826878;11.43261106;11.35001653;11.33223224;11.32258548;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="164" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="0.914050940000202;0.3479791780002;0.142929397997701;0.0971903270030001;0.0835349409661994;0.074283678022999;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="190" stat="0" data="0.91227726800048;0.344613534002363;0.140088960998771;0.0946842329962116;0.0814740989820706;0.0726364959262344;"/>
		</tab>
	</window>
	<window type="1" name="hexBN" date="2459563.6607782" x="2" y="764" w="976" h="160">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="54" stat="0" data="2x2x1;4x4x2;6x6x3;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="16;128;432;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.39685026299205;0.198425131496025;0.13228342099735;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="120" stat="0" data="-17365.213878333;-138913.267925336;-468827.668773916;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="118" stat="0" data="-17356.00499742;-138904.324601666;-468818.759627147;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="113" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="9.20888091300003;8.94332366998424;8.90914676903049;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="84" stat="0" data="8.94266543;8.88998418;8.88530973;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="169" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="0.26621548300003;0.0533394899842374;0.0238370390304858;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="155" stat="0" data="0.27014631400076;0.0522692830095064;0.0230809190101837;"/>
		</tab>
	</window>
	<window type="1" name="Diamond" date="2459563.6644391" x="985" y="490" w="1018" h="258">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="59" stat="0" data="1x1x1;2x2x2;3x3x3;4x4x4;5x5x5;6x6x6;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="2;16;54;128;250;432;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.7937005259841;0.39685026299205;0.2645668419947;0.198425131496025;0.15874010519682;0.13228342099735;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="124" stat="0" data="-2075.295108735;-16602.20209439;-56032.340530257;-132809.608679371;-259393.301546575;-448241.42009531;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="116" stat="0" data="-2064.351306765;-16593.001441934;-56023.56279007;-132800.965820891;-259384.729548883;-448233.090241441;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="114" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="10.9438019700001;9.20065245599835;8.77774018700438;8.642858480016;8.5719976919936;8.32985386904329;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="85" stat="0" data="8.39675736;8.40306448;8.4038325;8.42642532;8.42733008;8.22358902;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="160" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="2.54704461000009;0.797587975998352;0.373907687004383;0.216433160016003;0.144667611993601;0.10626484904329;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="192" stat="0" data="2.52654408400003;0.783124714002779;0.367674311994275;0.213785478005153;0.143219118986986;0.108589270025766;"/>
		</tab>
	</window>
	<window type="1" name="beta-SiC" date="2459570.5586723" x="984" y="751" w="1018" h="222">
		<tab rows="30" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="55" stat="0" data="1x1x1;2x2x2;3x3x3;4x4x4;5x5x5;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="2;16;54;128;250;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.7937005259841;0.39685026299205;0.2645668419947;0.198425131496025;0.15874010519682;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="122" stat="0" data="-8935.014331494;-71479.112484949;-241236.782240996;-571819.399570471;-1116833.98992287;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="116" stat="0" data="-8925.347992105;-71470.320090249;-241228.530137978;-571811.249828225;-1116825.87957784;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="113" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="9.6663393889994;8.79239469999447;8.25210301799234;8.14974224602338;8.11034503299743;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="82" stat="0" data="8.46451263;8.47291841;8.10020264;8.0511792;8.03355049;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="172" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="1.2018267589994;0.319476289994475;0.151900377992341;0.0985630460233793;0.0767945429974297;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="190" stat="0" data="1.18551679500013;0.312040643000355;0.14841241500174;0.0962592650091798;0.0751788099567197;"/>
		</tab>
	</window>
	<window type="1" name="Si" date="2459570.5643736" x="984" y="978" w="1018" h="258">
		<tab rows="29" cols="9" labels="0">
			<col name="Supercell" type="6" num="0" prec="13" plot="6" width="58" stat="0" data="1x1x1;2x2x2;3x3x3;4x4x4;5x5x5;"/>
			<col name="atoms per supercell" type="6" num="0" prec="13" plot="1" width="54" stat="0" data="2;16;54;128;250;"/>
			<col name="(atoms per supercell)^(-1/3)" type="6" num="0" prec="13" plot="1" width="54" formula="(col(&quot;atoms per supercell&quot;))^(-1/3)" stat="0" muparser="1" data="0.7937005259841;0.39685026299205;0.2645668419947;0.198425131496025;0.15874010519682;"/>
			<col name="Ground-Etot" type="6" num="0" prec="13" plot="2" width="121" stat="0" data="-15793.407998618;-126346.498991833;-426414.160943792;-1010756.10337885;-1974130.64816124;"/>
			<col name="Charge1-Etot" type="6" num="0" prec="13" plot="2" width="116" stat="0" data="-15786.078196365;-126339.920959797;-426408.031279543;-1010750.11311045;-1974124.70927027;"/>
			<col name="Delta-SCF" type="6" num="0" prec="13" plot="2" width="111" formula="col(&quot;Charge1-Etot&quot;)-col(&quot;Ground-Etot&quot;)" stat="0" muparser="1" data="7.3298022529998;6.57803203599178;6.1296642490197;5.99026839795988;5.9388909637928;"/>
			<col name="-VBM" type="6" num="0" prec="13" plot="2" width="82" stat="0" data="6.20459138;6.20267635;5.95635077;5.891162;5.86794052;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" type="6" num="0" prec="13" plot="2" width="173" formula="col(&quot;Delta-SCF&quot;)-col(&quot;-VBM&quot;)" stat="0" muparser="1" data="1.1252108729998;0.375355685991782;0.173313479019697;0.099106397959881;0.0709504437928006;"/>
			<col name="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" type="6" num="0" prec="13" plot="2" width="190" stat="0" data="1.11894082000091;0.373844757994044;0.171980543002115;0.0984820299814313;0.0702988099016579;"/>
		</tab>
	</window>
	<window type="3" name="2nd_Li_graph" date="2459591.5331095" x="3" y="708" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="4" y="36" w="823" h="579" autoscale="1" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.00475059" y="0.0552147" w="0.977435" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="Li" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="Li" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="2" lw="2">
				<div from="-0.02" to="0.1" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="-0.02" to="0.1" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="1.2" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="1.2" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0515021459227468" y="0.0927855711422846" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="Lithium&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_Be_graph" date="2459591.5455198" x="2564" y="714" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="31" y="36" w="796" h="579" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0368171" y="0.0552147" w="0.945368" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="Be" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="Be" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="1.6" step="0" maj="9" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="1.6" step="0" maj="9" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0386266094420601" y="1.50380761523046" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="Beryllium&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_Mg_graph" date="2459591.5457695" x="1711" y="5" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="18" y="36" w="809" h="579" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0213777" y="0.0552147" w="0.960808" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="Mg" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="Mg" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="2" lw="2">
				<div from="0" to="0.4" step="0" maj="9" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.4" step="0" maj="9" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0386266094420601" y="0.375951903807615" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="Magnesium&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_hexBN_graph" date="2459591.5459284" x="773" y="1201" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="18" y="36" w="809" h="579" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0213777" y="0.0552147" w="0.960808" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="hexBN" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="hexBN" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="2" lw="2">
				<div from="0" to="0.3" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.3" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.45" step="0.1" maj="5" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.45" step="0.1" maj="5" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.01931330472103" y="0.281963927855711" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="hex-BN&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_graphite_graph" date="2459591.5467247" x="2567" y="8" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="31" y="36" w="796" h="579" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0368171" y="0.0552147" w="0.945368" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="Graphite" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="Graphite" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="2" step="0" maj="5" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="2" step="0" maj="5" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.7" step="0" maj="8" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.7" step="0" maj="8" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0300429184549356" y="1.87975951903808" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="Graphite&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_Na_graph" date="2459591.5471529" x="1709" y="710" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="18" y="36" w="809" h="579" autoscale="1" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0213777" y="0.0552147" w="0.960808" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="Na" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="Na" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="2" lw="2">
				<div from="0" to="0.18" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.18" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="1.2" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="1.2" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0515021459227468" y="0.169178356713427" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="Sodium&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_BeO_graph" date="2459591.547291" x="856" y="5" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="31" y="36" w="796" h="579" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0368171" y="0.0552147" w="0.945368" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="BeO" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="BeO" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="1" step="0" maj="6" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="1" step="0" maj="6" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.7" step="0" maj="8" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.7" step="0" maj="8" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0300429184549356" y="0.939879759519038" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="BeO&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_Diamond_graph" date="2459591.5474264" x="857" y="710" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="23" y="36" w="804" h="579" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0273159" y="0.0552147" w="0.954869" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="Diamond" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="Diamond" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="1" lw="2">
				<div from="-0.1" to="3" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="12" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="-0.1" to="3" step="0" maj="7" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0386266094420601" y="2.81362725450902" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="Diamond&#10;\l(1) %(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_beta_SiC_graph" date="2459591.547739" x="1631" y="1196" w="850" h="700" active="1" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="31" y="36" w="796" h="579" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.0368171" y="0.0552147" w="0.945368" h="0.888037"/>
			<frame bg="#ffffff,0"/>
			<canvas x="110" y="50" w="700" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="beta-SiC" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="beta-SiC" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="1.4" step="0" maj="8" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="1.4" step="0" maj="8" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="2" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="4" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0386266094420601" y="1.31583166332665" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="β-SiC&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="3" name="2nd_Si_graph" date="2459591.5479276" x="4" y="5" w="850" h="700" dpi="96">
		<layout cw="842" ch="652" w="679" h="509" left="5" right="5" top="5" bottom="5" rows="1" cols="1" vSpace="5" hSpace="5" hAlign="0" vAlign="0" align="0" common="0" link="0" scale="0" currentLayer="0" sPrint="0" cmPrint="0" atUnits="1" atdIndex="0" atPolicy="4" alMode="0" luMode="2"/>
		<tab x="17" y="36" w="810" h="580" autoscale="0" maxMajorTicks="20" axesLayout="0" antialias="1" sync="1" gap="1" dataMargins="1">
			<page x="0.02019" y="0.0552147" w="0.961995" h="0.889571"/>
			<frame bg="#ffffff,0"/>
			<canvas x="96" y="50" w="714" h="500" fixRatio="0" bg="#ffffff,0"/>
			<grid xAxis="2" yAxis="0"/>
			<curve type="1" z="21" table="Si" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)" from="0" to="-1" line="0" lc="#000000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="1" size="7" lc="#000000" lw="1" ls="0" brc="#000000"/>
			</curve>
			<curve type="1" z="22" table="Si" x="(atoms per supercell)^(-1/3)" y="1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)" from="0" to="-1" line="0" lc="#ff0000" lw="1" ls="0" brc="#000000" brs="0">
				<symbol style="2" size="11" lc="#ff0000" lw="1.5" ls="0" brc="#000000" brs="0"/>
			</curve>
			<axis id="0" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="1.2" step="0" maj="7" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="Difference (eV)" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="10" fmw="160.859"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="1" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="1.2" step="0" maj="7" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<axis id="2" on="1" type="0" format="1" prec="1" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
				<title text="(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;" color="#000000" font="Arial,18,-1,5,50,0,0,0,0,0" align="5124" space="3" fmw="409.375"/>
				<labels space="4" font="Arial,18,-1,5,50,0,0,0,0,0" align="0"/>
			</axis>
			<axis id="3" on="1" type="0" format="0" prec="6" lw="2">
				<div from="0" to="0.9" step="0" maj="10" min="3" type="0"/>
				<ticks maj="3" majl="15" min="3" minl="10"/>
			</axis>
			<item type="2" x="0.0555399719495091" y="1.12785571142285" frame="0" lc="#000000" lw="1" ls="0" bg="#ffffff,0" onTop="1" at="0" on="1" auto="1" font="Arial,18,-1,5,50,0,0,0,0,0" text="Silicon&#10;\l(1)%(1)&#10;\l(2)%(2)"/>
		</tab>
	</window>
	<window type="4" name="Notes1" date="2459964.635909" x="0" y="1214" w="849" h="639" lines="1">
		<tab name="untitled" active="1" text="for material in [&quot;Li&quot;,&quot;Si&quot;,&quot;Diamond&quot;,&quot;BeO&quot;,&quot;Mg&quot;,&quot;Na&quot;,&quot;graphite&quot;,&quot;Be&quot;,&quot;hexBN&quot;,&quot;beta_SiC&quot;]:&#10;&#9;graphname = &quot;2nd_&quot; + material + &quot;_graph&quot;&#10;&#9;g = graph(graphname)&#10;&#9;l = g.activeLayer()&#10;&#9;l.removeTitle()&#10;&#9;g.resize(850, 700)&#10;&#9;l.setAutoscaleFonts(False)&#10;&#9;l.setCanvasGeometry(110, 50, 700, 500)&#10;&#9;l.setAxisTitleFont(Layer.Left, QtGui.QFont(&quot;Arial&quot;, 18))&#10;&#9;l.setAxisTitleFont(Layer.Bottom, QtGui.QFont(&quot;Arial&quot;, 18))&#10;&#9;l.setAxisTitle(Layer.Left, &quot;Difference (eV)&quot;)&#10;&#9;l.setAxisTitle(Layer.Bottom, &quot;(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;&quot;)&#10;&#9;l.setAxisTitleDistance(Layer.Left, 10)&#10;&#9;l.setAxisTitleDistance(Layer.Bottom, 2)&#10;&#9;l.setAxisTitle(Layer.Top, &quot;&quot;)&#10;&#9;l.setAxisTitle(Layer.Right, &quot;&quot;)&#10;&#9;l.enableAxisLabels(Layer.Top, on = False)&#10;&#9;l.enableAxisLabels(Layer.Right, on = False)&#10;&#9;l.setAxisNumericFormat(Layer.Left, 1, 1)&#10;&#9;l.setAxisNumericFormat(Layer.Bottom, 1, 1)&#10;&#9;l.setTicksLength(10, 15)&#10;&#9;l.setAxisFont(Layer.Left, QtGui.QFont(&quot;Arial&quot;, 18))&#10;&#9;l.setAxisFont(Layer.Bottom, QtGui.QFont(&quot;Arial&quot;, 18))&#10;&#9;l.setCanvasGeometry(110, 50, 700, 500)&#10;&#9;legend = l.legend()&#10;&#9;legend.setOrigin(140, 80)&#10;&#9;legend.setFrameStyle(0)&#10;&#9;legend.setFont(QtGui.QFont(&quot;Arial&quot;, 18))&#10;&#9;c = l.curve(0)&#10;&#9;s = c.symbol()&#10;&#9;s.setSize(8)&#10;&#9;l.setAxisTitle(Layer.Bottom, &quot;(Atoms per supercell)&lt;sup&gt;-1/3&lt;/sup&gt;&quot;)&#10;&#9;l.setCanvasGeometry(110, 50, 700, 500)"/>
	</window>
</qti>


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Diamond_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	2	0.7937005259841	-2,073.445806045	-2,062.741603671	10.704202374	8.17765829	2.526544084
2x2x2	16	0.3968502629921	-16,587.55252693	-16,578.59062124	8.961905694003	8.17878098	0.7831247140028
3x3x3	54	0.2645668419947	-55,982.98630868	-55,974.43990563	8.546403051994	8.17872874	0.3676743119943
4x4x4	128	0.198425131496	-132,698.37621	-132,689.9760546	8.400155398005	8.18636992	0.2137854780052
5x5x5	250	0.1587401051968	-259,176.3943267	-259,168.0644726	8.329854118987	8.186635	0.143219118987
6x6x6	432	0.1322834209973	-447,847.8428567	-447,839.7778429	8.065013780026	7.95642451	0.1085892700258
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Diamond_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	2	0.7937005259841	-2,075.295108735	-2,064.351306765	10.94380197	8.39675736	2.54704461	2.526544084
2x2x2	16	0.3968502629921	-16,602.20209439	-16,593.00144193	9.200652455998	8.40306448	0.7975879759984	0.7831247140028
3x3x3	54	0.2645668419947	-56,032.34053026	-56,023.56279007	8.777740187004	8.4038325	0.3739076870044	0.3676743119943
4x4x4	128	0.198425131496	-132,809.6086794	-132,800.9658209	8.642858480016	8.42642532	0.216433160016	0.2137854780052
5x5x5	250	0.1587401051968	-259,393.3015466	-259,384.7295489	8.571997691994	8.42733008	0.1446676119936	0.143219118987
6x6x6	432	0.1322834209973	-448,241.4200953	-448,233.0902414	8.329853869043	8.22358902	0.1062648490433	0.1085892700258
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Graphite_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	4	0.6299605249474	-4,147.364651766	-4,138.744893514	8.619758252	6.74787655	1.871881702
2x2x2	32	0.3149802624737	-33,177.8288091	-33,170.47471464	7.354094465001	6.67755338	0.6765410850013
3x3x3	108	0.2099868416491	-111,973.851662	-111,966.8476201	7.004041941997	6.65743269	0.3466092519965
4x4x4	256	0.1574901312369	-265,417.6310775	-265,410.8006603	6.830417185964	6.64189004	0.1885271459636
2x2x1	16	0.3968502629921	-16,589.28397716	-16,581.57639285	7.707584307002	6.73843955	0.9691447570015
4x4x2	128	0.198425131496	-132,709.5395198	-132,702.5761056	6.963414180995	6.65472151	0.3086926709947
6x6x3	432	0.1322834209973	-447,891.2605287	-447,884.4822258	6.778302919003	6.63789757	0.1404053490032
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Graphite_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	4	0.6299605249474	-4,150.802865729	-4,142.107195301	8.695670428	6.85118259	1.844487838	1.871881702
2x2x2	32	0.3149802624737	-33,205.29546471	-33,197.83195	7.463514714	6.77615435	0.6873603639998	0.6765410850013
3x3x3	108	0.2099868416491	-112,066.2356498	-112,059.1280149	7.107634910004	6.7550746	0.352560310004	0.3466092519965
4x4x4	256	0.1574901312369	-265,637.0719211	-265,630.141897	6.93002414098	6.73846302	0.1915611209801	0.1885271459636
2x2x1	16	0.3968502629921	-16,602.92965297	-16,595.11061674	7.819036239998	6.84029236	0.9787438799982	0.9691447570015
4x4x2	128	0.198425131496	-132,819.0665975	-132,812.0010095	7.065587999998	6.7521523	0.3134356999977	0.3086926709947
6x6x3	432	0.1322834209973	-448,261.8330414	-448,254.9557344	6.877306967042	6.73392892	0.1433780470424	0.1404053490032
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Li_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	1	1	-409.36419002	-403.256612966	6.107577054	6.01455978	0.09301727400005
2x2x2	8	0.5	-3,274.804057751	-3,268.934216359	5.869841392	5.86296346	0.006877932000126
3x3x3	27	0.3333333333333	-11,052.23255321	-11,046.54740284	5.685150374	5.68792078	-0.002770406000068
4x4x4	64	0.25	-26,197.75966251	-26,192.11362187	5.646040637002	5.65020625	-0.004165612997557
5x5x5	125	0.2	-51,167.37697939	-51,161.7487061	5.628273285998	5.63044484	-0.002171554001852
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Li_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	1	1	-410.236347432	-404.152960926	6.083386506	6.01376891	0.06961759600001	0.09301727400005
2x2x2	8	0.5	-3,281.672303798	-3,275.812134505	5.860169293	5.85943579	0.0007335030001263	0.006877932000126
3x3x3	27	0.3333333333333	-11,074.63615049	-11,068.95614876	5.680001731	5.68569431	-0.00569257900028	-0.002770406000068
4x4x4	64	0.25	-26,250.43315008	-26,244.78958207	5.643568011001	5.64653606	-0.002968048999247	-0.004165612997557
5x5x5	125	0.2	-51,269.95287867	-51,264.32807907	5.624799595003	5.633827	-0.009027404996576	-0.002171554001852
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Mg_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	2	0.7937005259841	-10,902.61471866	-10,897.34115239	5.273566274	4.9248271	0.3487391739997
2x2x1	8	0.5	-43,610.38716696	-43,605.38478103	5.002385936001	4.91529679	0.08708914600079
3x3x2	36	0.3028534321387	-196,246.5324682	-196,241.8429076	4.689560635015	4.66594969	0.02361094501537
4x4x3	96	0.2183951161841	-523,323.956857	-523,319.3622908	4.594566150976	4.58044733	0.01411882097588
5x5x3	150	0.1882072057762	-817,693.6370709	-817,689.0662966	4.570774378022	4.56051131	0.01026306802218
6x6x4	288	0.1514267160693	-1,569,971.724287	-1,569,967.172739	4.551547820214	4.54378362	0.007764200214182
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Mg_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	2	0.7937005259841	-10,909.55725392	-10,904.34237409	5.214879830999	4.85629478	0.3585850509991	0.3487391739997
2x2x1	8	0.5	-43,637.92687238	-43,632.99393462	4.932937758997	4.84304844	0.08988931899656	0.08708914600079
3x3x2	36	0.3028534321387	-196,371.2524986	-196,366.6161371	4.636361518991	4.61389018	0.02247133899118	0.02361094501537
4x4x3	96	0.2183951161841	-523,657.3906811	-523,652.8436288	4.547052341979	4.53447144	0.012580901979	0.01411882097588
5x5x3	150	0.1882072057762	-818,214.9191788	-818,210.3908113	4.528367533931	4.51696996	0.01139757393058	0.01026306802218
6x6x4	288	0.1514267160693	-1,570,973.038261	-1,570,968.527459	4.510801624972	4.50231151	0.008490114972373	0.007764200214182
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Na_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	1	1	-8,840.034968672	-8,835.916065325	4.118903347	3.95787822	0.161025127
2x2x2	8	0.5	-70,720.17875676	-70,716.39320719	3.785549572	3.76894791	0.01660166199958
3x3x3	27	0.3333333333333	-238,680.3860619	-238,676.7765267	3.609535180993	3.60005119	0.00948399099268
4x4x4	64	0.25	-565,760.7773427	-565,757.2196181	3.557724614977	3.55557736	0.002147254976905
5x5x5	125	0.2	-1,105,001.414107	-1,104,997.864701	3.549405900063	3.54537725	0.004028650062993
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Na_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	1	1	-8,845.78759788	-8,841.742781449	4.044816431	3.90228388	0.1425325510001	0.161025127
2x2x2	8	0.5	-70,764.74535974	-70,761.01516639	3.730193355994	3.71434382	0.01584953599383	0.01660166199958
3x3x3	27	0.3333333333333	-238,827.8514949	-238,824.2881328	3.56336204501	3.55363891	0.009723135009853	0.00948399099268
4x4x4	64	0.25	-566,108.6158982	-566,105.1029404	3.512957818923	3.51020096	0.002756858922587	0.002147254976905
5x5x5	125	0.2	-1,105,679.601125	-1,105,676.095721	3.505404161057	3.49991611	0.005488051056504	0.004028650062993
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Si_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	2	0.7937005259841	-15,784.30443256	-15,777.13980125	7.164631310001	6.04569049	1.118940820001
2x2x2	16	0.3968502629921	-126,274.1215547	-126,267.7063502	6.415204467994	6.04135971	0.373844757994
3x3x3	54	0.2645668419947	-426,173.6833498	-426,167.725435	5.957914753002	5.78593421	0.1719805430021
4x4x4	128	0.198425131496	-1,010,188.562067	-1,010,182.744934	5.817133079981	5.71865105	0.09848202998143
5x5x5	250	0.1587401051968	-1,973,023.900016	-1,973,018.135017	5.764999009902	5.6947002	0.07029880990166
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/Si_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	2	0.7937005259841	-15,793.40799862	-15,786.07819637	7.329802253	6.20459138	1.125210873	1.118940820001
2x2x2	16	0.3968502629921	-126,346.4989918	-126,339.9209598	6.578032035992	6.20267635	0.3753556859918	0.373844757994
3x3x3	54	0.2645668419947	-426,414.1609438	-426,408.0312795	6.12966424902	5.95635077	0.1733134790197	0.1719805430021
4x4x4	128	0.198425131496	-1,010,756.103379	-1,010,750.11311	5.99026839796	5.891162	0.09910639795988	0.09848202998143
5x5x5	250	0.1587401051968	-1,974,130.648161	-1,974,124.70927	5.938890963793	5.86794052	0.0709504437928	0.07029880990166
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/beta-SiC_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
1x1x1	2	0.7937005259841	-8,929.396172675	-8,919.92973478	9.466437895	8.2809211	1.185516795
2x2x2	16	0.3968502629921	-71,434.77417024	-71,426.1790332	8.595137033	8.28309639	0.3120406430004
3x3x3	54	0.2645668419947	-241,088.7108023	-241,080.6622789	8.048523345002	7.90011093	0.1484124150017
4x4x4	128	0.198425131496	-571,468.2423443	-571,460.2964978	7.945846515009	7.84958725	0.09625926500918
5x5x5	250	0.1587401051968	-1,116,148.015603	-1,116,140.109041	7.906562319957	7.83138351	0.07517880995672
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/beta-SiC_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
1x1x1	2	0.7937005259841	-8,935.014331494	-8,925.347992105	9.666339388999	8.46451263	1.201826758999	1.185516795
2x2x2	16	0.3968502629921	-71,479.11248495	-71,470.32009025	8.792394699994	8.47291841	0.3194762899945	0.3120406430004
3x3x3	54	0.2645668419947	-241,236.782241	-241,228.530138	8.252103017992	8.10020264	0.1519003779923	0.1484124150017
4x4x4	128	0.198425131496	-571,819.3995705	-571,811.2498282	8.149742246023	8.0511792	0.09856304602338	0.09625926500918
5x5x5	250	0.1587401051968	-1,116,833.989923	-1,116,825.879578	8.110345032997	8.03355049	0.07679454299743	0.07517880995672
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/hexBN_PBE.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	ΔSCF-(-ε(VBM))
2x2x1	16	0.3968502629921	-17,349.84263247	-17,341.0145225	8.828109964001	8.55796365	0.2701463140008
4x4x2	128	0.198425131496	-138,795.6781411	-138,787.1368664	8.54127479301	8.48900551	0.05226928300951
6x6x3	432	0.1322834209973	-468,433.6117778	-468,425.1067234	8.50505438901	8.48197347	0.02308091901018
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							
							


==> anc/Supplementary_data/Supplemental_figures_Eqn_2_verification/hexBN_SCAN.dat <==
Supercell	atoms per supercell	(atoms per supercell)^(-1/3)	Ground-Etot	Charge1-Etot	Delta-SCF	-VBM	1st I.E. (ΔSCF) - (-ε(VBM)) (SCAN)	1st I.E. (ΔSCF) - (-ε(VBM)) (PBE)
2x2x1	16	0.3968502629921	-17,365.21387833	-17,356.00499742	9.208880913	8.94266543	0.266215483	0.2701463140008
4x4x2	128	0.198425131496	-138,913.2679253	-138,904.3246017	8.943323669984	8.88998418	0.05333948998424	0.05226928300951
6x6x3	432	0.1322834209973	-468,827.6687739	-468,818.7596271	8.90914676903	8.88530973	0.02383703903049	0.02308091901018
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								
								


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/BeO.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	321	3.032	2.898
350	0.0001527	404	3.029	2.834
400	0.000125	494	3.008	2.786

Highest occupied state at k-point 0: (0.000, 0.000, 0.000)
ϵmax,PBE: 4.85 eV
Extrapolated ϵmax,GWΓ@PBE: 2.97 eV
Extrapolated ϵmax,GW@PBE: 2.58 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/Be_metal.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	186	7.93	7.233
350	0.0001527	235	7.936	7.226
400	0.000125	287	7.929	7.222

Highest occupied state at k-point 151: (0.438, -0.125, 0.000) 
ϵmax,PBE: 7.47 eV
Extrapolated ϵmax,GWΓ@PBE: 7.93 eV
Extrapolated ϵmax,GW@PBE: 7.20 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/Li_metal.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	497	0.288	-0.118
350	0.0001527	627	0.288	-0.119
400	0.000125	766	0.288	-0.119

Highest occupied state at k-point 97: (0.500, 0.286, 0.214)
ϵmax,PBE: 0.22 eV
Extrapolated ϵmax,GWΓ@PBE: 0.29 eV
Extrapolated ϵmax,GW@PBE: -0.12 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/Mg_metal.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	527	3.954	3.3
350	0.0001527	664	3.947	3.299
400	0.000125	811	3.957	3.299

Highest occupied state at k-point 66: (0.357, -0.143, 0.000)
ϵmax,PBE: 3.75 eV
Extrapolated ϵmax,GWΓ@PBE: 3.96 eV
Extrapolated ϵmax,GW@PBE: 3.30 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/Na_metal.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	869	0.326	-0.088
350	0.0001527	1095	0.326	-0.088
400	0.000125	1338	0.327	-0.088

Highest occupied state at k-point 39: (0.417, 0.167, 0.083)
ϵmax,PBE: 0.22 eV
Extrapolated ϵmax,GWΓ@PBE: 0.33 eV
Extrapolated ϵmax,GW@PBE: -0.09 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/Silicon.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	473	5.301	4.652
350	0.0001527	596	5.307	4.642
400	0.000125	728	5.303	4.634

Highest occupied state at k-point 0: (0.000, 0.000, 0.000)
ϵmax,PBE: 5.30 eV
Extrapolated ϵmax,GWΓ@PBE: 5.31 eV
Extrapolated ϵmax,GW@PBE: 4.60 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/beta_SiC.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	241	8.068	7.468
350	0.0001527	304	8.076	7.44
400	0.000125	371	8.061	7.422

Highest occupied state at k-point 0: (0.000, 0.000, 0.000) 
ϵmax,PBE: 8.38  eV
Extrapolated ϵmax,GWΓ@PBE: 8.06 eV
Extrapolated ϵmax,GW@PBE: 7.34 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/diamond.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	130	12.038	11.43
350	0.0001527	164	12.028	11.385
400	0.000125	201	12.024	11.355

Highest occupied state at k-point 0: (0.000, 0.000, 0.000)
ϵmax,PBE: 12.45 eV
Extrapolated ϵmax,GWΓ@PBE: 12.00 eV
Extrapolated ϵmax,GW@PBE: 11.22 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/graphite.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	423	5.898	5.259
350	0.0001527	534	5.895	5.236
400	0.000125	652	5.901	5.221

Highest occupied state at k-point 45: (0.357, 0.357, 0.000)
ϵmax,PBE: 5.569 eV
Extrapolated ϵmax,GWΓ@PBE: 5.90 eV
Extrapolated ϵmax,GW@PBE: 5.15 eV


==> anc/Supplementary_data/Supplemental_tables_GW_extrapolation/hex_BN.dat <==
Ecut (eV)	Ecut–3/2 (eV–3/2)	nbands	ϵmax,GWΓ (eV)	ϵmax,GW (eV)
300	0.0001925	429	3.114	2.695
350	0.0001527	541	3.105	2.655
400	0.000125	661	3.114	2.627

Highest occupied state at k-point 36: (0.357, 0.357, 0.000)
ϵmax,PBE: 3.95 eV
Extrapolated ϵmax,GWΓ@PBE: 3.11 eV
Extrapolated ϵmax,GW@PBE: 2.50 eV


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/BeO.dat <==
lattice_vector  1.342104220     2.324592698     0.000000000
lattice_vector  1.342104220     -2.324592698    0.000000000
lattice_vector  0.000000000     0.000000000     -4.362848360
atom    1.342104220     -0.774864233    0.000000000     Be
atom    1.342104220     0.774864233     -2.181424180    Be
atom    1.342104220     -0.774864233    -2.711073971    O
atom    1.342104220     0.774864233     -0.529649791    O

k-point grid: (12, 12, 8)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/Beryllium.dat <==
lattice_vector  2.261367683     0.000000000     0.000000000
lattice_vector  -1.130683842    1.958401861     0.000000000
lattice_vector  0.000000000     0.000000000     3.571042160
atom    0.000000000     1.305601241     2.678281620     Be
atom    1.130683842     0.652800620     0.892760540     Be

k-point grid: (16, 16, 9)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/Li_metal.dat <==
lattice_vector  3.481664463     0.000000000     0.000000000
lattice_vector  0.000000000     3.481664463     0.000000000
lattice_vector  0.000000000     0.000000000     3.481664463
atom    0.000000000     0.000000000     0.000000000     Li
atom    1.740832232     1.740832232     1.740832232     Li

k-point grid: (14, 14, 14)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/Mg_metal.dat <==
lattice_vector  3.160811260     0.000000000     0.000000000
lattice_vector  -1.580405630    2.737342847     0.000000000
lattice_vector  0.000000000     0.000000000     5.163388560
atom    0.000000000     1.824895232     1.290847140     Mg
atom    1.580405630     0.912447616     3.872541420     Mg

k-point grid: (14, 14, 8)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/Na_metal.dat <==
lattice_vector  4.192608683     0.000000000     0.000000000
lattice_vector  0.000000000     4.192608683     0.000000000
lattice_vector  0.000000000     0.000000000     4.192608683
atom    0.000000000     0.000000000     0.000000000     Na
atom    2.096304342     2.096304342     2.096304342     Na

k-point grid: (12, 12, 12)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/Silicon.dat <==
lattice_vector  0.000000000     2.716933420     2.716933420
lattice_vector  2.716933420     0.000000000     2.716933420
lattice_vector  2.716933420     2.716933420     0.000000000
atom    0.000000000     0.000000000     0.000000000     Si
atom    1.358466710     1.358466710     1.358466710     Si

k-point grid: (12, 12, 12)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/beta_SiC.dat <==
lattice_vector  2.170890371     2.170890371     0.000000000
lattice_vector  0.000000000     2.170890371     2.170890371
lattice_vector  2.170890371     0.000000000     2.170890371
atom    0.000000000     0.000000000     0.000000000     Si
atom    1.085445186     1.085445186     1.085445186     C

k-point grid: (12, 12, 12)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/diamond.dat <==
lattice_vector  2.50306525298690      0.000000000000000     0.0000000000000
lattice_vector  1.25153262649345      2.167718096416780     0.0000000000000
lattice_vector  1.25153262649345      0.722572698805593     2.0437442209028
atom    0.625766313246725     0.361286349402796     0.25546802761285      C
atom    4.380364192727070     2.529004445819570     1.78827619328995      C

k-point grid: (12, 12, 12)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/graphite.dat <==
lattice_vector  1.225034982     2.121822829     0.000000000
lattice_vector  1.225034982     -2.121822829    0.000000000
lattice_vector  0.000000000     0.000000000     -6.909437660
atom    0.000000000     0.000000000     -5.182078245    C
atom    0.000000000     0.000000000     -1.727359415    C
atom    1.225034982     -0.707274276    -5.182078245    C
atom    1.225034982     0.707274276     -1.727359415    C

k-point grid: (14, 14, 4)


==> anc/Supplementary_data/Supplemental_tables_GW_structures_k_grids/hexBN.dat <==
lattice_vector  2.494340000     0.000000000     0.000000000
lattice_vector  -1.247170000    2.160161806     0.000000000
lattice_vector  0.000000000     0.000000000     6.756746360
atom    0.000000000     0.000000000     3.378373180     B
atom    0.000000000     1.440107870     0.000000000     B
atom    0.000000000     0.000000000     0.000000000     N
atom    0.000000000     1.440107870     3.378373180     N

k-point grid: (14, 14, 5)


==> anc/Supplementary_data/Supplemental_tables_size_convergence/BeO.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	O 1s B.E.,  Eqn. 1, PBE	O 1s B.E.,  Eqn. 3, PBE	Be 1s B.E., Eqn. 1, PBE	Be 1s B.E., Eqn. 3, PBE
1x1x1	4	0.63	525.75	526.66	107.82	108.74
2x2x1	16	0.397	526.56	526.91	108.8	109.14
3x3x2	72	0.24	527.24	527.39	109.48	109.62
4x4x3	196	0.172	527.52	527.62	109.76	109.86
5x5x3	300	0.149	527.6	527.68	109.84	109.93
6x6x3	432	0.132	527.67	527.75	109.92	109.99
						
						
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	O 1s B.E.,  Eqn. 1, SCAN	O 1s B.E.,  Eqn. 3, SCAN	Be 1s B.E., Eqn. 1, SCAN	Be 1s B.E., Eqn. 3, SCAN
1x1x1	4	0.63	526.34	527.26	108.07	108.98
2x2x1	16	0.397	527.16	527.5	109.06	109.41
3x3x2	72	0.24	527.85	528.01	109.77	109.91
4x4x3	196	0.172	528.15	528.25	110.07	110.17
5x5x3	300	0.149	528.23	528.32	110.16	110.24
6x6x3	432	0.132	528.31	528.38	110.23	110.31


==> anc/Supplementary_data/Supplemental_tables_size_convergence/Beryllium.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	Be 1s B.E., Eqn. 1, PBE	Be 1s B.E., Eqn. 3, PBE	Be 1s B.E., Eqn. 1, SCAN	Be 1s B.E., Eqn. 3, SCAN
1x1x1	2	0.794	109.89	111.24	110.24	112.04
2x2x1	8	0.5	110.7	111.29	111.07	111.69
3x3x2	36	0.303	111.24	111.38	111.66	111.81
4x4x3	96	0.218	111.37	111.43	111.8	111.87
5x5x3	150	0.188	111.44	111.51	111.89	111.95
6x6x4	288	0.151	111.43	111.45	111.87	111.91


==> anc/Supplementary_data/Supplemental_tables_size_convergence/Lithium.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	Li 1s B.E., Eqn. 1, PBE	Li 1s B.E., Eqn. 3, PBE	Li 1s B.E., Eqn. 1, SCAN	Li 1s B.E., Eqn. 3, SCAN
1x1x1	1	1	54.73	54.83	55.08	55.15
2x2x2	8	0.5	54.64	54.65	54.57	54.57
3x3x3	27	0.333	54.65	54.64	54.88	54.88
4x4x4	64	0.25	54.65	54.64	54.88	54.88
5x5x5	125	0.2	54.64	54.64	54.87	54.86


==> anc/Supplementary_data/Supplemental_tables_size_convergence/Magnesium.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	Mg 1s B.E., Eqn. 1, PBE	Mg 1s B.E., Eqn. 3, PBE	Mg 2p B.E., Eqn. 1, PBE	Mg 2p B.E., Eqn. 3, PBE
1x1x1	2	0.794	1300.48	1300.83	43.16	43.51
2x2x1	8	0.5	1300.75	1300.84	49.26	49.34
3x3x2	36	0.303	1300.84	1300.87	49.39	49.41
4x4x3	96	0.218	1300.87	1300.88	49.42	49.43
5x5x3	150	0.188	1300.87	1300.88	49.42	49.43
6x6x4	288	0.151	1300.87	1300.88	49.43	49.44
						
						
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	Mg 1s B.E., Eqn. 1, SCAN	Mg 1s B.E., Eqn. 3, SCAN	Mg 2p B.E., Eqn. 1, SCAN	Mg 2p B.E., Eqn. 3, SCAN
1x1x1	2	0.794	1302.85	1303.21	50.16	50.52
2x2x1	8	0.5	1303.11	1303.2	49.52	49.61
3x3x2	36	0.303	1303.22	1303.24	49.63	49.65
4x4x3	96	0.218	1303.24	1303.23	49.69	49.68
5x5x3	150	0.188	1303.25	1303.26	49.68	49.7
6x6x4	288	0.151	1303.25	1303.26	49.7	49.71


==> anc/Supplementary_data/Supplemental_tables_size_convergence/Silicon.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	Si 2p B.E., Eqn. 1, PBE	Si 2p B.E., Eqn. 3, PBE	Si 2p B.E., Eqn. 1, SCAN	Si 2p B.E., Eqn. 3, SCAN
1x1x1	2	0.794	97.11	98.22	97.45	98.57
2x2x2	16	0.397	98.26	98.64	98.63	99
3x3x3	54	0.265	98.43	98.61	98.8	98.98
4x4x4	128	0.198	98.51	98.61	98.89	98.99
5x5x5	250	0.159	98.55	98.62	98.96	99.04


==> anc/Supplementary_data/Supplemental_tables_size_convergence/Sodium.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	Na 1s B.E., Eqn. 1, PBE	Na 1s B.E., Eqn. 3, PBE	Na 2p B.E., Eqn. 1, PBE	Na 2p B.E., Eqn. 3, PBE
1x1x1	1	1	1069.45	1069.61	30.51	30.67
2x2x2	8	0.5	1069.65	1069.67	30.54	30.56
3x3x3	27	0.333	1069.67	1069.68	30.57	30.58
4x4x4	64	0.25	1069.68	1069.68	30.59	30.59
5x5x5	125	0.2	1069.68	1069.68	30.58	30.59
						
						
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	Na 1s B.E., Eqn. 1, SCAN	Na 1s B.E., Eqn. 3, SCAN	Na 2p B.E., Eqn. 1, SCAN	Na 2p B.E., Eqn. 3, SCAN
1x1x1	1	1	1071.37	1071.51	31.48	31.63
2x2x2	8	0.5	1071.55	1071.56	30.63	30.65
3x3x3	27	0.333	1071.56	1071.57	30.64	30.65
4x4x4	64	0.25	1071.58	1071.58	30.65	30.66
5x5x5	125	0.2	1071.57	1071.58	30.65	30.66


==> anc/Supplementary_data/Supplemental_tables_size_convergence/beta_SiC.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	C 1s B.E.,  Eqn. 1, PBE	C 1s B.E.,  Eqn. 3, PBE	Si 2p B.E., Eqn. 1, PBE	Si 2p B.E., Eqn. 3, PBE
1x1x1	2	0.794	279.22	280.4	96.82	98
2x2x2	16	0.397	280.32	280.64	98.22	98.53
3x3x3	54	0.265	280.52	280.55	98.34	98.48
4x4x4	128	0.198	280.62	280.72	98.44	98.54
5x5x5	250	0.159	280.68	280.76	98.51	98.58
						
						
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	C 1s B.E.,  Eqn. 1, SCAN	C 1s B.E.,  Eqn. 3, SCAN	Si 2p B.E., Eqn. 1, SCAN	Si 2p B.E., Eqn. 3, SCAN
1x1x1	2	0.794	279.68	280.88	98.42	99.62
2x2x2	16	0.397	280.82	281.14	98.5	98.82
3x3x3	54	0.265	281.04	281.19	98.76	98.91
4x4x4	128	0.198	281.15	281.25	98.88	98.97
5x5x5	250	0.159	281.22	281.29	98.95	99.02


==> anc/Supplementary_data/Supplemental_tables_size_convergence/diamond.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	C 1s B.E.,  Eqn. 1, PBE	C 1s B.E.,  Eqn. 3, PBE	C 1s B.E.,  Eqn. 1, SCAN	C 1s B.E.,  Eqn. 3, SCAN
1x1x1	2	0.794	280.34	282.86	280.93	283.48
2x2x2	16	0.397	282.55	283.33	283.11	283.91
3x3x3	54	0.265	283.07	283.44	283.66	283.99
4x4x4	128	0.198	283.31	283.52	283.81	284.09
5x5x5	250	0.159	283.45	283.59	284	284.15
6x6x6	432	0.132	283.51	283.62	284.05	284.17


==> anc/Supplementary_data/Supplemental_tables_size_convergence/graphite.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	C 1s B.E.,  Eqn. 1, PBE	C 1s B.E.,  Eqn. 3, PBE	C 1s B.E.,  Eqn. 1, SCAN	C 1s B.E.,  Eqn. 3, SCAN
1x1x1	4	0.63	282.39	284.26	283.26	285.11
2x2x2	32	0.315	283.1	283.78	283.92	284.61
3x3x3	108	0.21	283.28	283.62	284.09	284.44
4x4x4	256	0.157	283.37	283.56	284.18	284.38
2x2x1	16	0.397	282.48	283.45	283.24	284.22
4x4x2	128	0.198	283.14	283.45	283.95	284.26
6x6x3	432	0.132	283.3	283.45	284.11	284.26


==> anc/Supplementary_data/Supplemental_tables_size_convergence/hex_BN.dat <==
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	B 1s B.E.,  Eqn. 1, PBE	B 1s B.E.,  Eqn. 3, PBE	N 1s B.E.,  Eqn. 1, PBE	N 1s B.E.,  Eqn. 3, PBE
2x2x1	16	0.397	187.14	187.41	394.93	395.2
4x4x2	128	0.198	187.42	187.48	395.34	395.4
6x6x3	432	0.132	187.54	187.56	395.48	395.5
						
						
Supercell	Atoms per supercell	(Atoms per supercell)^(-1/3)	B 1s B.E.,  Eqn. 1, SCAN	B 1s B.E.,  Eqn. 3, SCAN	N 1s B.E.,  Eqn. 1, SCAN	N 1s B.E.,  Eqn. 3, SCAN
2x2x1	16	0.397	187.81	188.07	395.54	395.8
4x4x2	128	0.198	188.1	188.15	395.96	396.01
6x6x3	432	0.132	188.22	188.25	396.11	396.13

